The geometry of optimal functionals

In this paper, we give a geometric interpretation of optimal functionals in the context of intersection of symmetry planes and cyclic polytopes. For 1D CFTs, we demonstrate that at given derivative order, the functional is given by a degenerate simplex of the cyclic polytope. More precisely the derivative functionals at $2N{+}1$-th order, is given by an unique $N$-dimensional simplex enclosing the origin. Taking the continuous limit, in the large $\Delta$ approximation this qualitatively agrees with that derived by Mazac et al. Remarkably similar construction applies to 2D CFT in the diagonal limit as well as the spin-less modular bootstrap. Finally we show that such geometric interpretation can be extended to functionals associated with bounds beyond the leading operator.

==> functional.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     46601,       1047]
NotebookOptionsPosition[     43149,        984]
NotebookOutlinePosition[     43521,       1000]
CellTagsIndexPosition[     43478,        997]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "Data of zeros in optimal functional with very high precision by numerically \
solving equation (2.29,2.30). \nWe use Findroot in Mathematica with a \
suitable initial value to get the solution (Because the equation is very \
complicated nonlinear equation!)\nOnly in modular bootstrap case in ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["P", "7"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "ea89f743-a236-411e-b637-1cc16d75ecba"],
 ", we can use NSolve to easily get all the solution.\nIn the data, the first \
one corresponds to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalDelta]", "gap"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "e7fa348e-ce89-40b4-aaf0-542e4f2e759a"],
 " and after that are double zeros ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], ",", 
    SubscriptBox["\[CapitalDelta]", "j"], ",", 
    RowBox[{
     SubscriptBox["\[CapitalDelta]", "k"], "..."}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "c57a313c-5054-4632-91f0-f4c46636ac5c"],
 " in optimal functional. "
}], "Text",
 CellChangeTimes->{{3.78403333063912*^9, 3.784033537359227*^9}, {
  3.7840336089679737`*^9, 3.7840336390109205`*^9}, {3.784034280378681*^9, 
  3.7840342919810233`*^9}, {3.784034328332981*^9, 
  3.7840345970424547`*^9}},ExpressionUUID->"99858174-9cb0-4161-b4df-\
3990eb470863"],

Cell[CellGroupData[{

Cell[TextData[{
 "1D ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["\[CapitalDelta]", "\[Phi]"]}], TraditionalForm]],
  ExpressionUUID->"a5bdeaae-e2cf-4466-8dba-9f7348b2dc60"],
 "=3/2)"
}], "Subsection",
 CellChangeTimes->{{3.7840335533394985`*^9, 
  3.7840335774960313`*^9}},ExpressionUUID->"9d9172d3-4ed8-4834-b227-\
cf57fb5b03d2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"P7", "=", 
   RowBox[{"{", 
    RowBox[{
    "4.76180995017898484303203083362773393594192093737473456648887467409812740\
4515860368299599830934684495921285033057625`100.", ",", 
     "8.6029595015088163826674587380147923908238178946371489796831936156333972\
164395498594918875086711246865237308307453845`100."}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P11", "=", 
   RowBox[{"{", 
    RowBox[{
    "4.53902175921142609097510011111166275716863837995234714008072549889765919\
16339392772559473513074088506791475900693325`100.", ",", 
     "7.6980362243115200690749922864709828361412979912533280520182658926164669\
704777343806113632399057822666544408963286534`100.", ",", 
     "12.037638396033393264463784141392084655733717118676494831501390610809550\
1940757081387049813338022278155391306645530525`100."}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P15", "=", 
   RowBox[{"{", 
    RowBox[{
    "4.41526652868685853894528792302053614550636281872202270851194993693706368\
746985`50.", ",", 
     "7.2612192223779040162593737620343322082904219660858790939848517533326218\
7114369`50.", ",", 
     "10.787575529147268787666731105915289464628735322105350298464513745415084\
15075481`50.", ",", 
     "15.547957794898209278820031593873877438578961497363900479777042203001816\
88540123`50."}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P19", "=", 
   RowBox[{"{", 
    RowBox[{
    "4.33685805651623355347700115099192965484710411394266063294662675874521695\
638149`50.", ",", 
     "7.0013320194133070706199007206937607387134690894518927285464419261976562\
0631063`50.", ",", 
     "10.139996653891378117188292245047760834217514606728126844366700888808307\
38554072`50.", ",", 
     "13.986035690037642013886926781708846278964713664982370320401875586749611\
20616899`50.", ",", 
     "19.113212216629609101230733088232442593333985466383060855569044446260814\
62209367`50."}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P23", "=", 
   RowBox[{"{", 
    RowBox[{
    "4.28290328066462116794694169851440533851087039314090975545997225519282485\
284851`50.", ",", 
     "6.8289482695848122211059399501368002205068217065897579182904170975539340\
1086316`50.", ",", 
     "9.7364501862086406867897770546325670424297191784135038257938099875671117\
5069387`50.", ",", 
     "13.136182839192705590455816210019655439294784826986373903907298947017205\
38535888`50.", ",", 
     "17.266270427025567425424810084747231251617991758469857741262503647152511\
60970117`50.", ",", 
     "22.720399553156102175421645319594626426199702431953631024765301530315344\
20290634`50."}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7759149595358562`*^9, 3.775915007485681*^9}, {
  3.775915142407776*^9, 3.775915149619282*^9}, {3.776682346499321*^9, 
  3.7766823491740313`*^9}, {3.7769461930266924`*^9, 3.776946199294422*^9}, {
  3.7769987695869255`*^9, 3.7769987701159887`*^9}, {3.77882019649225*^9, 
  3.7788202012679186`*^9}, {3.784033583975753*^9, 3.7840335845853653`*^9}, {
  3.784033624076763*^9, 3.784033635342635*^9}, {3.784033707745844*^9, 
  3.7840337665189085`*^9}, {3.7840338980025935`*^9, 3.78403390050058*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"09130cc7-1bfe-4042-aa8b-333ae418c140"]
}, Closed]],

Cell[CellGroupData[{

Cell["2D (Only considering scalar in OPE)", "Subsection",
 CellChangeTimes->{{3.784033796421485*^9, 3.784033821255397*^9}, {
   3.784033870706502*^9, 3.7840338744779663`*^9}, 
   3.7840340199596643`*^9},ExpressionUUID->"9ac0deb4-58f4-46bd-b9b1-\
661d88218880"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox["\[CapitalDelta]", "\[Phi]"], "=", 
   RowBox[{"5", "/", "2"}]}], TraditionalForm]],
 FormatType->
  "TraditionalForm",ExpressionUUID->"c7c79e77-5c35-4a50-96a5-c84aa1ffd30a"]], \
"Subsubsection",
 CellChangeTimes->{{3.784034003262792*^9, 
  3.784034015574944*^9}},ExpressionUUID->"f871b93f-c981-44c7-8260-\
5aa45842531b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P72d1", "=", 
   RowBox[{"{", 
    RowBox[{
    "7.30164757445502417716665120943956583610231113340115954786606629417717326\
031805`50.", ",", 
     "11.597017507063081479011333675331511437810021059408050927450254386343502\
20077903`50."}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7783897645730095`*^9, 3.778389799371787*^9}, {
  3.7840338771677046`*^9, 
  3.7840339247607927`*^9}},ExpressionUUID->"9a2db4e4-ef0e-4b5b-a9e4-\
bbf0b65c0e06"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P112d1", "=", 
   RowBox[{"{", 
    RowBox[{
    "6.94895070847020116524762026342711107953954974465478963748755823619688263\
965899`50.", ",", 
     "10.440532418137026280278299947096034284057654348366535185532254910170258\
91037446`50.", ",", 
     "15.148107478369233214684416429634858300292343021790953628228093049153104\
20286267`50."}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7783911423792763`*^9, 3.7783911546119733`*^9}, {
  3.778391539863442*^9, 3.7783915552343473`*^9}, {3.784033942459158*^9, 
  3.784033944404033*^9}},ExpressionUUID->"1638e17b-2ff1-45dd-a70a-\
d6db0431080f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P152d1", "=", 
   RowBox[{"{", 
    RowBox[{
    "6.74395801461900046103818659095348613032027440600739225494089506841829347\
714365`50.", ",", 
     "9.8532989800491022711719476156077611310756317811005338826930412156508558\
7871481`50.", ",", 
     "13.657371155860655039331683086475095568488690485736343136395125507350752\
94395686`50.", ",", 
     "18.735074158063406037207935903371663969454717468021601111807297120689490\
43225407`50."}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.778424078009633*^9, 3.77842409402134*^9}, {
  3.7840339566062126`*^9, 
  3.7840339582358465`*^9}},ExpressionUUID->"2fd3f23b-b884-4f4b-ac01-\
66d6b90c1c8d"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox["\[CapitalDelta]", "\[Phi]"], "=", 
   RowBox[{"3", "/", "2"}]}], TraditionalForm]],
 FormatType->
  "TraditionalForm",ExpressionUUID->"b827ad3a-d806-4cd3-afa7-69a37ca048e3"]], \
"Subsubsection",
 CellChangeTimes->{{3.784034003262792*^9, 
  3.784034036445944*^9}},ExpressionUUID->"1c5e67f6-7db7-438e-b520-\
06178920b16f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P72d2", "=", 
   RowBox[{"{", 
    RowBox[{
    "4.71941645875404171158087340748025939303283782070906834547294230359170580\
271509`50.", ",", 
     "8.4911599434947653348027877057638958401796092230726015973116455419773721\
0435166`50."}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7783897645730095`*^9, 3.778389799371787*^9}, {
  3.7840338771677046`*^9, 3.7840339247607927`*^9}, {3.784034041170441*^9, 
  3.784034054980099*^9}},ExpressionUUID->"c31ca115-11d8-48b6-914a-\
b67203ed2b02"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P112d2", "=", 
   RowBox[{"{", 
    RowBox[{
    "4.50298796301154044467405264477419134557729887605531199350529472104628980\
563225`50.", ",", 
     "7.6082104890128787311833005918367384448225396324986787030886519013951251\
9538429`50.", ",", 
     "11.887737656333109726841919672476528035712756778465817909581730385327904\
86032391`50."}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7783911423792763`*^9, 3.7783911546119733`*^9}, {
  3.778391539863442*^9, 3.7783915552343473`*^9}, {3.784033942459158*^9, 
  3.784033944404033*^9}, {3.784034064945483*^9, 
  3.7840340880731754`*^9}},ExpressionUUID->"0c25577b-b2f8-40b7-8245-\
354db9a2eeec"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P152d2", "=", 
   RowBox[{"{", 
    RowBox[{
    "4.38388421285820753063840590102104487115455863421403807864256329732539053\
233332`50.", ",", 
     "7.1850086342447490262812442091936880601148335101861022527652384255614471\
0384775`50.", ",", 
     "10.664047135428263643587494156881011698662590517776123470960786072957775\
06789559`50.", ",", 
     "15.372217271870954530522037821130851585213193430501809377438687249557619\
67006776`50."}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.778424078009633*^9, 3.77842409402134*^9}, {
  3.7840339566062126`*^9, 3.7840339582358465`*^9}, {3.7840340723626575`*^9, 
  3.784034086122795*^9}},ExpressionUUID->"e46aa444-0e1d-437f-b89f-\
5190fbfe1597"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P19d2", "=", 
   RowBox[{"{", 
    RowBox[{
    "4.30907868249477029283045135153211417137187306649820064958467557131989010\
421583`50.", ",", 
     "6.9348807341429990058072194064822218981675451763837057881657268854850102\
4520518`50.", ",", 
     "10.033578427298562964082912733002156368247399097888713234107244163904725\
14313778`50.", ",", 
     "13.837983469510648920177546073032029517491956320845585519514468249110788\
60192477`50.", ",", 
     "18.918880898904279064722381804481735286581388693490960595029711820244928\
28021581`50."}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7840340809618874`*^9, 
  3.784034090572691*^9}},ExpressionUUID->"de0d13fd-8abb-4c62-ace6-\
70b4ef88489d"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["2D (Considering all higher spin)", "Subsection",
 CellChangeTimes->{{3.784034115262554*^9, 
  3.784034127195495*^9}},ExpressionUUID->"8a7bdf46-bb26-49d9-a842-\
2d7f021142b4"],

Cell[BoxData[
 RowBox[{"P72dspin", "=", 
  RowBox[{"{", 
   RowBox[{
   "1.266181818889374225361989439047385486624575424704496028269765048320895931\
67094`50.", ",", 
    "4.48055542684064194618687282110857474457666791459600234852451746287412173\
205356`50."}], "}"}], 
  RowBox[{"(*", 
   RowBox[{"l", "=", "4"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.7840341789478426`*^9, 3.784034197310809*^9}, {
  3.784346007875825*^9, 
  3.7843460107549157`*^9}},ExpressionUUID->"bffba265-3d5b-4d0d-84ea-\
18dd68cddca8"]
}, Closed]],

Cell[CellGroupData[{

Cell["Spinless modular bootstrap(c=12)", "Subsection",
 CellChangeTimes->{{3.784034217205982*^9, 3.7840342316188707`*^9}, {
  3.78434622583556*^9, 
  3.784346226942136*^9}},ExpressionUUID->"9017fb68-8c01-44a8-99c8-\
0ac9acd6ca1e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"P7mdl", "=", 
   RowBox[{"{", 
    RowBox[{
    "2.23054763028323467418819141128255161211032167836785083117372604766724739\
430515`50.", ",", 
     "3.8038849478175568520137400530801098914427933203359026739733967249197389\
0779433`50."}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P11mdl", "=", 
   RowBox[{"{", 
    RowBox[{
    "2.13170779225636590669173243750596809118649914399843529643844473451946912\
417688`50.", ",", 
     "3.4345579133960184673371569160323022610826555884702925307870135439111105\
7717531`50.", ",", 
     "5.1288629421182572399366271936566929743255818801625035805587618944519998\
3061527`50."}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.784346120821848*^9, 3.784346124241727*^9}, {
  3.7843461812358627`*^9, 
  3.7843462336079903`*^9}},ExpressionUUID->"c7c18807-0cd4-4354-b041-\
d9437d4baa51"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P15mdl", "=", 
   RowBox[{"{", 
    RowBox[{
    "2.08111339566623067838872532358882858172239610551894015942445936916413244\
31646454879998463925066982556600706886332449`100.", ",", 
     "3.2639281955793724913583804308653537539570597503610628035738822962157284\
156168665253014448168787419604811535553351897`100.", ",", 
     "4.6513903315048621978435849105667607340334355681026614610256375606992046\
393866767909851209902717804790439409573564854`100.", ",", 
     "6.4502049247028145609318978528657270633971953637859137054568378233636961\
76425153749820986879824343725789014607104438`100."}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.784346108168992*^9, 
  3.784346118491205*^9}},ExpressionUUID->"9dc88c69-f8b2-4374-a8a6-\
0def789ae834"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Example of constructing optimal functional (1D, ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["P", "11"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "b0863ef1-d1ba-46cc-9638-6770f393e5ac"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalDelta]", "\[Phi]"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "35b24a72-0344-44a1-bfb0-588a6307271e"],
 "=3/2)"
}], "Subsection",
 CellChangeTimes->{{3.7843462578449855`*^9, 3.7843463033347254`*^9}, {
  3.7843469157313375`*^9, 
  3.7843469510431213`*^9}},ExpressionUUID->"213053df-80fe-44b5-9503-\
616360529d7c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"G", "[", 
   RowBox[{"\[CapitalDelta]_", ",", "z_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox["z", "\[CapitalDelta]"], 
   RowBox[{"Hypergeometric2F1", "[", 
    RowBox[{"\[CapitalDelta]", ",", "\[CapitalDelta]", ",", 
     RowBox[{"2", "\[CapitalDelta]"}], ",", "z"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.784346305390572*^9, 3.784346323720855*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"4a99298f-8106-435b-9b6f-cb13ca8684b3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"F", "[", 
   RowBox[{"\[CapitalDelta]\[Phi]_", ",", "\[CapitalDelta]_", ",", "z_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["z", 
     RowBox[{
      RowBox[{"-", "2"}], "\[CapitalDelta]\[Phi]"}]], 
    RowBox[{"G", "[", 
     RowBox[{"\[CapitalDelta]", ",", "z"}], "]"}]}], "-", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", "z"}], ")"}], 
     RowBox[{
      RowBox[{"-", "2"}], "\[CapitalDelta]\[Phi]"}]], 
    RowBox[{"G", "[", 
     RowBox[{"\[CapitalDelta]", ",", 
      RowBox[{"1", "-", "z"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.78434632619377*^9, 3.784346369810354*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"6bf83fbe-8aff-4c20-8d25-9b15559f778e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Fvec", "[", 
   RowBox[{"\[CapitalDelta]\[Phi]_", ",", "\[CapitalDelta]_", ",", "n_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"F", "[", 
          RowBox[{"\[CapitalDelta]\[Phi]", ",", "\[CapitalDelta]", ",", "z"}],
           "]"}], 
         RowBox[{"i", "!"}]], ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", "i"}], "}"}]}], "]"}], "/.", 
      RowBox[{"z", "\[Rule]", 
       RowBox[{"1", "/", "2"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{
        RowBox[{"2", "n"}], "-", "1"}], ",", "2"}], "}"}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{"Infinity", ",", "50"}], "}"}]}], "]"}], "&"}], 
   RowBox[{"(*", 
    OverscriptBox[
     SubscriptBox[
      SuperscriptBox["F", "\[CapitalDelta]\[Phi]"], "\[CapitalDelta]"], 
     "\[RightVector]"], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.784346371587452*^9, 3.784346559507559*^9}, {
  3.7843466378225803`*^9, 
  3.7843466450728803`*^9}},ExpressionUUID->"23c2ca06-e2d8-42a2-b537-\
b389df946950"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dFvec", "[", 
   RowBox[{"\[CapitalDelta]\[Phi]_", ",", "\[CapitalDelta]_", ",", "n_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Fvec", "[", 
       RowBox[{"\[CapitalDelta]\[Phi]", ",", "y", ",", "n"}], "]"}], ",", 
      "y"}], "]"}], "/.", 
    RowBox[{"y", "\[Rule]", "\[CapitalDelta]"}]}], "//", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{"Infinity", ",", "50"}], "}"}]}], "]"}], "&"}], 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      FractionBox["d", "dy"], 
      OverscriptBox[
       SubscriptBox[
        SuperscriptBox["F", "\[CapitalDelta]\[Phi]"], "y"], 
       "\[RightVector]"]}], 
     SubscriptBox["|", 
      RowBox[{"y", "=", "\[CapitalDelta]"}]]}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.784346594641945*^9, 3.7843467221005783`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"55b81aab-7b0c-4a46-8ad3-e0dc037d74f3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fun11", "[", 
   RowBox[{
   "\[CapitalDelta]_", ",", "\[CapitalDelta]i_", ",", "\[CapitalDelta]j_"}], 
   "]"}], ":=", 
  RowBox[{"Det", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Fvec", "[", 
      RowBox[{
       RowBox[{"3", "/", "2"}], ",", "0", ",", "6"}], "]"}], ",", 
     RowBox[{"Fvec", "[", 
      RowBox[{
       RowBox[{"3", "/", "2"}], ",", "\[CapitalDelta]i", ",", "6"}], "]"}], 
     ",", 
     RowBox[{"Fvec", "[", 
      RowBox[{
       RowBox[{"3", "/", "2"}], ",", "\[CapitalDelta]j", ",", "6"}], "]"}], 
     ",", 
     RowBox[{"dFvec", "[", 
      RowBox[{
       RowBox[{"3", "/", "2"}], ",", "\[CapitalDelta]i", ",", "6"}], "]"}], 
     ",", 
     RowBox[{"dFvec", "[", 
      RowBox[{
       RowBox[{"3", "/", "2"}], ",", "\[CapitalDelta]j", ",", "6"}], "]"}], 
     ",", 
     RowBox[{"Fvec", "[", 
      RowBox[{
       RowBox[{"3", "/", "2"}], ",", "\[CapitalDelta]", ",", "6"}], "]"}]}], 
    "}"}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"optimal", " ", "functional", " ", "in", " ", 
     SuperscriptBox["P", "11"]}], ",", " ", 
    RowBox[{"<", "X"}], ",", "0", ",", 
    SubscriptBox["\[CapitalDelta]", "i"], ",", 
    SubscriptBox["\[CapitalDelta]", 
     RowBox[{"i", "+", "1"}]], ",", 
    SubscriptBox["\[CapitalDelta]", "j"], ",", 
    SubscriptBox["\[CapitalDelta]", 
     RowBox[{"j", "+", "1"}]], ",", 
    RowBox[{"\[CapitalDelta]", ">"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.7843464567623267`*^9, 3.784346471524802*^9}, {
  3.784346566722025*^9, 3.7843465894377747`*^9}, {3.784346692765238*^9, 
  3.784346825228658*^9}},ExpressionUUID->"01b9c9c0-e8c4-4b65-96dd-\
f2eb31cd0f18"],

Cell[CellGroupData[{

Cell[BoxData["P11"], "Input",
 CellChangeTimes->{{3.78434684624516*^9, 3.7843468466574197`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"531e0cc7-a2a0-44f6-ab3f-df98d94e1099"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
   "4.539021759211426090975100111111662757168638379952347140080725498897659191\
6339392772559473513074088506791475900693325`100.", ",", 
    "7.69803622431152006907499228647098283614129799125332805201826589261646697\
04777343806113632399057822666544408963286534`100.", ",", 
    "12.0376383960333932644637841413920846557337171186764948315013906108095501\
940757081387049813338022278155391306645530525`100."}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.784346847174224*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"6447d54d-d23f-4259-abf7-c8acd569bd42"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"fun11", "[", 
     RowBox[{"x", ",", 
      RowBox[{"P11", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"P11", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "//", "Evaluate"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "13"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.784346836023204*^9, 3.784346870742916*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"06f07922-e4c6-4eab-8f7b-e9daf4ed5d58"],

Cell[BoxData[
 FormBox[
  GraphicsBox[{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJxd23k4VG/7APCxZBfJlspOtiShkpyDO62iSEqWqERCWiypJkkSkSiEhCyT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        "]]},
      Annotation[#, "Charting`Private`Tag$19663#1"]& ]}, {}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{0, 13}, {-7.599660961825215*^22, 3.0622307297712534`*^23}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}], TraditionalForm]], "Output",
 CellChangeTimes->{3.7843468797084866`*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"6dc2caae-53de-4e31-b738-8a9fdc825252"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"fun11", "[", 
   RowBox[{"x", ",", 
    RowBox[{"P11", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"P11", "[", 
     RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "//", 
  RowBox[{
   RowBox[{"FindRoot", "[", 
    RowBox[{
     RowBox[{"#", "\[Equal]", "0"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "4."}], "}"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "25"}]}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.784346891576764*^9, 3.7843469003626237`*^9}, {
  3.7843469610573344`*^9, 3.784346972062152*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"57d963bc-764c-4116-a274-0759c10a87b1"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"x", "\[Rule]", "4.53902175921142609097509985087659199071`25."}], 
   "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.784346896989536*^9, 3.784346904110162*^9}, 
   3.784346975937842*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"42b3c25d-5a36-4b73-b3f3-cd478f831ab8"]
}, Open  ]]
}, Closed]]
},
WindowSize->{1504, 920},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
Magnification:>1.5 Inherited,
FrontEndVersion->"12.0 for Microsoft Windows (64-bit) (May 18, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1428, 33, 188, "Text",ExpressionUUID->"99858174-9cb0-4161-b4df-3990eb470863"],
Cell[CellGroupData[{
Cell[2011, 57, 350, 11, 82, "Subsection",ExpressionUUID->"9d9172d3-4ed8-4834-b227-cf57fb5b03d2"],
Cell[2364, 70, 3292, 70, 798, "Input",ExpressionUUID->"09130cc7-1bfe-4042-aa8b-333ae418c140"]
}, Closed]],
Cell[CellGroupData[{
Cell[5693, 145, 260, 4, 54, "Subsection",ExpressionUUID->"9ac0deb4-58f4-46bd-b9b1-661d88218880"],
Cell[CellGroupData[{
Cell[5978, 153, 386, 10, 69, "Subsubsection",ExpressionUUID->"f871b93f-c981-44c7-8260-5aa45842531b"],
Cell[6367, 165, 481, 12, 72, "Input",ExpressionUUID->"9a2db4e4-ef0e-4b5b-a9e4-bbf0b65c0e06"],
Cell[6851, 179, 629, 14, 101, "Input",ExpressionUUID->"1638e17b-2ff1-45dd-a70a-d6db0431080f"],
Cell[7483, 195, 680, 16, 130, "Input",ExpressionUUID->"2fd3f23b-b884-4f4b-ac01-66d6b90c1c8d"]
}, Closed]],
Cell[CellGroupData[{
Cell[8200, 216, 386, 10, 55, "Subsubsection",ExpressionUUID->"1c5e67f6-7db7-438e-b520-06178920b16f"],
Cell[8589, 228, 526, 12, 72, "Input",ExpressionUUID->"c31ca115-11d8-48b6-914a-b67203ed2b02"],
Cell[9118, 242, 679, 15, 101, "Input",ExpressionUUID->"0c25577b-b2f8-40b7-8245-354db9a2eeec"],
Cell[9800, 259, 728, 16, 130, "Input",ExpressionUUID->"e46aa444-0e1d-437f-b89f-5190fbfe1597"],
Cell[10531, 277, 730, 17, 159, "Input",ExpressionUUID->"de0d13fd-8abb-4c62-ace6-70b4ef88489d"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[11310, 300, 180, 3, 54, "Subsection",ExpressionUUID->"8a7bdf46-bb26-49d9-a842-2d7f021142b4"],
Cell[11493, 305, 513, 13, 72, "Input",ExpressionUUID->"bffba265-3d5b-4d0d-84ea-18dd68cddca8"]
}, Closed]],
Cell[CellGroupData[{
Cell[12043, 323, 230, 4, 54, "Subsection",ExpressionUUID->"9017fb68-8c01-44a8-99c8-0ac9acd6ca1e"],
Cell[12276, 329, 881, 22, 160, "Input",ExpressionUUID->"c7c18807-0cd4-4354-b041-d9437d4baa51"],
Cell[13160, 353, 781, 15, 276, "Input",ExpressionUUID->"9dc88c69-f8b2-4374-a8a6-0def789ae834"]
}, Closed]],
Cell[CellGroupData[{
Cell[13978, 373, 635, 18, 56, "Subsection",ExpressionUUID->"213053df-80fe-44b5-9503-616360529d7c"],
Cell[14616, 393, 472, 10, 43, "Input",ExpressionUUID->"4a99298f-8106-435b-9b6f-cb13ca8684b3"],
Cell[15091, 405, 755, 22, 45, "Input",ExpressionUUID->"6bf83fbe-8aff-4c20-8d25-9b15559f778e"],
Cell[15849, 429, 1222, 37, 71, "Input",ExpressionUUID->"23c2ca06-e2d8-42a2-b537-b389df946950"],
Cell[17074, 468, 980, 29, 66, "Input",ExpressionUUID->"55b81aab-7b0c-4a46-8ad3-e0dc037d74f3"],
Cell[18057, 499, 1680, 47, 104, "Input",ExpressionUUID->"01b9c9c0-e8c4-4b65-96dd-f2eb31cd0f18"],
Cell[CellGroupData[{
Cell[19762, 550, 175, 2, 43, "Input",ExpressionUUID->"531e0cc7-a2a0-44f6-ab3f-df98d94e1099"],
Cell[19940, 554, 621, 12, 105, "Output",ExpressionUUID->"6447d54d-d23f-4259-abf7-c8acd569bd42"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20598, 571, 511, 13, 43, "Input",ExpressionUUID->"06f07922-e4c6-4eab-8f7b-e9daf4ed5d58"],
Cell[21112, 586, 20988, 363, 331, "Output",ExpressionUUID->"6dc2caae-53de-4e31-b738-8a9fdc825252"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42137, 954, 654, 17, 43, "Input",ExpressionUUID->"57d963bc-764c-4116-a274-0759c10a87b1"],
Cell[42794, 973, 327, 7, 48, "Output",ExpressionUUID->"42b3c25d-5a36-4b73-b3f3-cd478f831ab8"]
}, Open  ]]
}, Closed]]
}
]
*)


